Higgs boson pair production in non-linear Effective Field Theory with full $m_t$-dependence at NLO QCD

We present a calculation of the NLO QCD corrections to Higgs boson pair production within the framework of a non-linearly realised Effective Field Theory in the Higgs sector, described by the electroweak chiral Lagrangian. We analyse how the NLO corrections affect distributions in the Higgs boson pair invariant mass and the transverse momentum of one of the Higgs bosons. We find that these corrections lead to significant and non-homogeneous K-factors in certain regions of the parameter space. We also provide an analytical parametrisation for the total cross-section and the $m_{hh}$ distribution as a function of the anomalous Higgs couplings that includes NLO corrections. Such a parametrisation can be useful for phenomenological studies.

==> anc/NLO_Ai_13.6TeV-muR1-muF1.csv <==
"A1",2.2025927291085607
"A2",11.315443888339734
"A3",0.33143038153066184
"A4",0.34942833342827473
"A5",12.832245480770256
"A6",-9.186283346108265
"A7",-1.534047001343879
"A8",3.250360233034762
"A9",2.797443244484372
"A10",16.129248493824832
"A11",-1.2533894624498096
"A12",-5.771216209290681
"A13",0.6432797231118484
"A14",2.7966087814735894
"A15",3.1687980412121686
"A16",-0.008772544458588435
"A17",0.02189794490528089
"A18",0.017924460884258992
"A19",0.02710307457959325
"A20",-0.027409958272150235
"A21",0.073347443764574
"A22",0.015468970968887854
"A23",0.11711879660150795


==> anc/NLO_Ai_13.6TeV-muR1-muF1_mHH.csv <==
250.,275.,0.10007729861715065,0.35564226213812256,0.06372764193315043,0.09335502576235101,0.5192295875395319,-0.3756255906230803,-0.15928669124097108,0.30203690289495033,0.36372029360021413,0.8587502934792515,-0.18959790983463812,-0.4500277670574328,0.15375938519522112,0.3641253058570481,0.44081078577847194,-0.0014329506686437926,0.002618938741584438,0.0028973683889390927,0.003380302567444338,-0.0021320700458539545,0.003698172593111741,0.002313910986544684,0.005262381816802768
275.,300.,0.15848256979227848,0.575157644689894,0.06998065830902588,0.09472539738560233,0.7740769150437371,-0.6005516492918359,-0.2091373232920455,0.3999827894343767,0.46320962708826796,1.3300288397638027,-0.23994101531848203,-0.6878102480699864,0.16234088374999886,0.4634079392494165,0.5417968099004784,-0.00028994596146650944,-0.0006401545435823715,0.002457022247027556,0.000589510048933985,-0.0033685734730331983,0.007373438247045078,0.0025550386387616845,0.0069509611752873405
300.,325.,0.19221704179102342,0.7030444349347017,0.05737451264901124,0.06882874976997115,0.8406582386262382,-0.7313994106150807,-0.20864229613435384,0.40063595664370316,0.4376330676668531,1.5310804606185815,-0.22336067285159897,-0.7926935222371245,0.12504046312773592,0.4383082695124492,0.4801307797740242,-0.0030057766199651096,0.0047217068927402845,0.0032996902912472274,0.005690330944990398,-0.0033195867206133292,0.006128066726362048,0.0018711062374727077,0.00915155348881345
325.,350.,0.24161487905374923,0.8494256775583052,0.048273807054345676,0.047866038470067894,0.8454899881715935,-0.9027148036081175,-0.21461437982187034,0.40455890202086753,0.39954725995126555,1.6860904783664477,-0.209897740652242,-0.8869364904197035,0.09568042182966814,0.401210413975338,0.4027303654593746,-0.0020350564012081886,0.005690753366255644,0.0027792034878374263,0.005368615611395084,-0.003919579092418908,0.008106530379335206,0.0019774408675180617,0.006660700081001127
350.,375.,0.331712755170239,1.0807475915937446,0.044411515218389465,0.033191133785513964,0.8152880800175144,-1.186949380266366,-0.24073180473945271,0.4374917196065776,0.3731601178540795,1.8555111890975413,-0.2021507014640196,-0.9978360265864482,0.0765357508886007,0.37472866407847405,0.3303662231783162,-0.0010861419654450714,0.0006494550558873859,0.002094903170606771,-0.004667524080779062,-0.00464854185179802,0.010155071372307464,0.001912218721995258,0.006156652451449576
375.,400.,0.33137693453510764,1.1603688968148356,0.035355898239124876,0.0248314052942967,0.7701495677278614,-1.2174638397750193,-0.21244765647460734,0.40445087664283874,0.3251145065120125,1.8213670214545346,-0.16117508686995538,-0.9091578107476098,0.05622712504874185,0.31845585370973273,0.2702935824535441,-0.00014892024165963293,-0.0014116800442227058,0.0018579577579463254,-0.00020660293399162648,-0.004512684977445864,0.00814542681670251,0.0010620860465949487,0.010304428449922829
400.,425.,0.2852271371910163,1.1225774122811958,0.02593960980110198,0.016896380839360244,0.7295714087245794,-1.0967021096429879,-0.16673491787814113,0.3409845869543789,0.25638240578026683,1.6776020725086398,-0.11256407694768564,-0.7428131735156877,0.038918368629817505,0.2558797089499342,0.22188968295372588,-0.000045843690812756135,0.0006414141433981947,0.0007370659117873736,0.003844324560061715,-0.003762774801677048,0.006036131489344137,0.0009010786942736524,0.010030130464517539
425.,450.,0.23148622731132595,1.0306336168587689,0.01844196898110501,0.012387919546484818,0.6839934354270133,-0.9345357753033485,-0.12514085286928278,0.2754304424736942,0.19746862288496705,1.4796283892312712,-0.07890507303412544,-0.5632874203256113,0.02714425814247317,0.1970053164653016,0.18019695047198522,-0.000020950627164951646,0.00206168481646434,0.0016836385250747236,-0.0007822218116777662,-0.0028819903235195784,0.004192437113136746,0.0021581395414323103,0.001958965037110092
450.,475.,0.18265488947045208,0.9194069391678624,0.012938974673553896,0.008850584344609128,0.6372304440085165,-0.7768229566024332,-0.09209959469111584,0.2179389898476467,0.14944308683377852,1.2744924778913869,-0.048641871833660345,-0.42503123922149094,0.017682774498211117,0.15116839465666373,0.15202063116314474,-0.0020636399686744657,0.0069070871073895436,0.001068401407358087,0.0032541685735063175,-0.0017765123134613403,0.008323554064927161,0.00010343689607175121,0.006771556537916245
475.,500.,0.14263608130597397,0.811897132783988,0.009088247146825858,0.006921054241229062,0.5930571827913038,-0.6385050208225754,-0.06747595092282181,0.1717029881366385,0.11695641526600865,1.0870500116220088,-0.03354368056396269,-0.30952629647293034,0.012441791547361575,0.11510605768544548,0.1246514344715343,-0.00006667889737971512,-0.0008529477460528158,0.0009158232676534707,0.001815123940900289,-0.0015946837764610146,0.0032358697745630384,0.000833177037876735,0.007246996183351235
500.,525.,0.11043597447394826,0.7062202006550162,0.0063773337537233665,0.005217942524642349,0.5514314037948989,-0.5180501766924132,-0.04933077162284852,0.1341078304097647,0.08821636269694205,0.9159017981588071,-0.02139585170749212,-0.21931470833227354,0.008307363461293014,0.08711458861578637,0.10485873737330757,0.00019053292931246754,0.0002721296613169584,0.00042086640297240365,0.0009845440232994235,-0.0011503039420452765,0.003813406498919148,0.0003840024288203981,0.00449973457359605
525.,550.,0.08535190240603659,0.6099068652814625,0.0045125301353795555,0.0033101632097157227,0.5130316146702347,-0.4202010964015483,-0.036121105695943616,0.10490021096123714,0.06444234773813584,0.769413363856618,-0.010793276952612962,-0.1568755135562581,0.005120874963441119,0.0666207813275608,0.08933448200549612,-0.0009310240117892652,0.002754189252258754,0.00028476467335535,0.0022024948152960535,-0.0006569778327897363,0.0042560948310162655,-0.00021326659898535618,0.00458692036059337
550.,575.,0.06657712324888385,0.5270804826421086,0.0032305751384125933,0.003428163048132459,0.4759514991491273,-0.34135683818315066,-0.026736888992507108,0.08226465396709175,0.05407012028406519,0.6438634217388463,-0.010188586583579531,-0.10475715236606896,0.004154344868279627,0.04980601843285994,0.07526761363145665,0.0012176442401543818,-0.003921386615343938,0.0003254740035855879,-0.0027030737177839823,-0.0008163443647555125,0.0034741731714557425,0.0006570195903142619,0.00384181340071601
575.,600.,0.05119055785047646,0.45464940403986936,0.00230248475084793,0.0022762561497850398,0.4414025932442021,-0.2763058540173132,-0.01962958512965031,0.06465843240436514,0.037385015370324196,0.536603826438609,-0.0052874299769682075,-0.06911260388803027,0.002899743251901557,0.038343139524431955,0.06155716057724835,-0.0007838296448647956,0.003216536660212749,0.0005983429837120268,0.003568002367775524,-0.00017150490088820277,0.003017716040014103,0.00044477664533802957,0.003846018040124422
600.,625.,0.04042126918641127,0.3909149620762076,0.0016893364627356552,0.0015913004091079965,0.41041543080735826,-0.22431199299069882,-0.014868115532286548,0.05099211779687009,0.027180719567376933,0.4463202926240118,-0.0034280257892707823,-0.042598230860927434,0.0021301684353712755,0.028741619357090468,0.05286999730780758,0.00026315795323995277,0.0014346618118206778,-0.00006672596857051272,0.0008636207505112645,-0.0002923914757649623,0.0015969867378656842,0.0005385381882967183,0.0043899467885547445
625.,650.,0.03116180090835065,0.33627925516579243,0.0011872614796859735,0.0010239036852519856,0.3841177134591165,-0.18245701511425505,-0.010779675092207501,0.04034464033916022,0.020963591926724028,0.3714142773815495,0.0005826966806059779,-0.024246450900966707,0.0009192672526207891,0.022299495556781006,0.04625382888603372,-0.0018195395406216484,0.0038575373044088686,0.000940811943788581,0.002165666461767906,0.00022342703012181355,0.0019751111200214063,-0.00001941221894445244,0.0015743402922334193
650.,675.,0.024604869236850027,0.2909377263179516,0.0008731720776752317,0.0010999144676667341,0.3570642279533452,-0.14965160579035244,-0.008128710997123187,0.03225155588311557,0.01726061731371604,0.3083441656825907,0.0005042961181625725,-0.012536210501392706,0.0007426358775714037,0.017347974517669746,0.040240286394875736,0.00023006683140947552,-0.0010932851538295574,-0.0004948252799568274,0.0009347324888522849,-0.00008817075553852078,0.0018995949350600991,-0.000428269437523763,0.0043410712202615435
675.,700.,0.019635741294763146,0.25142080369954883,0.0006931140929294047,0.0009951978608822008,0.3334452714004046,-0.12170662872772198,-0.006405322377238519,0.025615252143867232,0.013667655344315572,0.25767622610134083,-0.00017373907556097592,-0.000060289260582658375,0.0007483901978431022,0.01295457278551225,0.03421390453018881,-0.00035814397620509354,0.00018630219509114068,0.0003378319082569655,0.00015571268446837536,0.0000716870394419908,0.0002390448979977762,0.000105642912863219,0.0019168796845418358
700.,725.,0.015564834245994856,0.21718508186443264,0.0004793020697935598,0.0008644996316522769,0.31343162735071745,-0.10030198993845,-0.0047366321254541325,0.02051198145014741,0.011588938753937912,0.21192280998514915,-0.0007764224473260272,0.005791117500008898,0.0006259135386384218,0.010244774346415719,0.029537449120755933,0.0005156996450038615,-0.0012605537659534205,0.00017772329202562462,-0.00023986722316683308,-0.0000874724914622887,0.0015857622325252156,0.00045598275565721417,0.003606393159707012
725.,750.,0.012618366883913304,0.188376766070526,0.00037591899002849895,0.00045293587353189614,0.2893435630150311,-0.0831895521122164,-0.003713759855189304,0.01695143422416265,0.007961284848607138,0.1770193367338287,-0.0007413287941857277,0.007822795484022786,0.0005340678759801991,0.00855839902492614,0.025234393407489078,0.0010159754387501583,-0.001108462533425106,-0.00015578533956703638,0.0009467587642989702,-0.0001552314779250947,-0.0002576037718820629,0.0007029703061918582,0.004193933414651913
750.,775.,0.01002101051401395,0.16157605485575402,0.0002871137899719671,0.0002751697864002323,0.2664107550871358,-0.06869403642084505,-0.0028828134992725124,0.013529562399403682,0.005110153628314249,0.14586180661138748,0.0017840589870207104,0.010799864147054142,0.00004577350086909009,0.006158202565812976,0.02255682005685672,-0.0006571766286708915,0.0013496669359865914,-0.00004167661018741141,0.0010200500525432508,0.00017949244991421432,0.002062485134718794,-0.00033730082180192194,0.0023985088528710227
775.,800.,0.00828816675441094,0.13978646696792127,0.00023774496522683145,0.00007022421645736233,0.24621211608097746,-0.05672453070496509,-0.0023133346307225742,0.010973943553036842,0.0038238357757809298,0.12044596852770012,0.001467927425700578,0.01311514512460883,0.000013582361369406873,0.004780703310645654,0.018517802429774174,-0.0004630860980056458,0.00015113763533773232,0.000116078210457529,0.0003604937575714153,0.00013538205384169616,0.00020021555054543702,0.000011744028311949917,0.0018941258573933165
800.,825.,0.006686863830942381,0.12245398455481064,0.0001716224523132867,0.0004815705600610392,0.23231553091444565,-0.047935708946637505,-0.0017998446437390476,0.008840660240975372,0.0039692778438489415,0.0992996036984952,0.00006428667301279658,0.014395287900203587,0.00019888359767039783,0.003414621032846786,0.017566867326344514,0.00019050232741823128,-0.000021309042108711143,6.500174295512104e-6,0.00016912639587432398,0.000018188520682247344,0.001369646021366398,0.00004374600761288565,0.0009948451103763763
825.,850.,0.005432649260581999,0.10791753276239424,0.00012869943185877947,0.0009041782120543884,0.21889374515757382,-0.03990972029950212,-0.0013613771273825524,0.0074815763017758285,0.0055095108868540655,0.08330948763076487,-0.0009847527812239599,0.013875585496376805,0.0003669864997538717,0.0027137469890058034,0.015887139932865873,0.0011924578327511747,-0.002539851428130537,-0.0002692673775844605,-0.00036398987902980066,-0.0001737453498717964,-0.00048708073795013625,-0.00003713646307052435,0.0023780058100416127
850.,875.,0.004425213002214064,0.09370673066545998,0.0001038203997494244,3.5935156241413473e-6,0.2052063070447168,-0.03355118180669853,-0.0011022474529441655,0.006201304267084323,-0.00017316413849913898,0.0683039919219914,0.0020233208748649135,0.013395728681115252,-0.00018336924270792574,0.0019052722402531528,0.01345939406486664,-0.000752173426772831,0.002974975318037861,-0.0000695297485199687,0.00215185205045389,0.00023199055097052558,0.0005798763692633595,-0.00043809808112518035,0.00004798511340022002
875.,900.,0.0037842135646853478,0.08298975732832464,0.00007722769934912955,0.00032864895106803717,0.19013716996659666,-0.02862204347821186,-0.0008604252227120981,0.005251361858343325,0.002313151931775549,0.05541757790418982,-0.000845491205692253,0.013959970218602347,0.00033024305047511115,0.0018612215813092652,0.011796058096416184,0.0007506171982766143,-0.0014489884970227717,-0.0000774074378455127,-0.0010754130235463664,-0.00008614725109648596,-7.462723158878945e-7,0.0004406150611114246,0.00364787342171497
900.,925.,0.0031028109864971584,0.07247059441953699,0.00005719755176202769,0.00037003954200315016,0.1794307678035117,-0.02344157959495581,-0.0007106070687730871,0.004096388665611608,0.0023811499638831746,0.04587341602140225,-0.00026243066589273187,0.012862366156643766,0.00015962698902941707,0.0013008150516276812,0.010301697481270916,0.0004310995954868036,-0.0002505806574295172,-0.00009181774997865845,0.0009801465925962202,-0.000019740881972645884,-0.0004794395932940483,0.00006836867166207982,0.002454236826580303
925.,950.,0.0026644637641281593,0.06307018880374778,0.00004969877687356823,0.00006677005865108765,0.1700846986505385,-0.019860489799948353,-0.0005883593942806764,0.003316794890514839,0.0014349194921496672,0.03663809143549247,-0.0003270100183541116,0.012493948497696587,0.0001550598460169342,0.001417138907874763,0.00845802657278172,0.00018093154830570483,-0.0003083126466487825,0.0001189631779139354,-0.00065731515483201,0.000021001439512269394,0.00014761907759904328,0.00039731412952017986,0.0008558967940447025
950.,975.,0.0021156357907106804,0.055648384771222276,0.00005101231293623713,-3.826223432614857e-6,0.1577122351239724,-0.016967461950880926,-0.00047842123780441665,0.002869458856478962,0.0002245239886949748,0.028224912231807703,0.000963628767400838,0.012402226328114913,-0.00010791541391006108,0.0007283035792358629,0.008250340602667263,-0.000966677267510007,0.002091994685569425,0.0004394442457556952,0.00045788878560352276,0.0002569244650324913,0.00016655655886773588,-0.00005174868041943013,0.0016617233964465082
975.,1000.,0.0019083521423278616,0.049124019546764854,0.000033826168739779634,0.00011924693772739472,0.14829396958801977,-0.01470742337069469,-0.00039690961810123093,0.0025588208049879394,0.0007463669842185432,0.023999140509410766,-0.0004487087589002755,0.010849363476974197,0.0001451252601202701,0.0008429305742729595,0.007521566203943161,0.0005834682767296329,-0.0010998963482828175,-0.0001711088658901206,-0.0010883551008714174,-0.00007497854194298585,0.0006334077415837833,0.0002637136232676086,0.001859194548223483
1000.,1025.,0.0015096371370196908,0.042777633441338905,0.000031484037051806764,0.00014930899108491256,0.14022015875713215,-0.012035235642377554,-0.00032262151691013426,0.0018513674975494509,0.0001115179861893598,0.017470463167524094,0.0007260653137356156,0.01055374528888012,-0.00007898388501054773,0.00017452644839206321,0.0073952272295628695,0.00009255051329101103,0.00018368648806172557,-0.0002604270979487612,-0.00042174284506143534,0.000023772624238505886,0.0008233380312253839,-0.0003509164858722545,0.00012130768856318082
1025.,1050.,0.0012179561138512614,0.03881290843474629,7.142898689606221e-6,-0.00009614053680417762,0.1315269439912576,-0.010424861793460864,-0.00015500408814675458,0.0016957155244450557,0.00028034748698390195,0.014612272033518827,0.0011587493893970757,0.009814788595651852,-0.00018348649681701882,0.0002180984694531926,0.0053642831015806,-0.0008340873954800949,0.0009753112176174026,0.00032342854688572785,0.0014742763744812907,0.00022582333164495767,-0.00043344769590178563,-0.00012737514992476476,0.0008632657318059781
1050.,1075.,0.0011082622379030922,0.03457388008978814,0.000011112472107790713,0.00012404760151160966,0.12189457335645318,-0.009393702893556495,-0.0001753950970744581,0.0015068413163088392,0.00056876921962618,0.010938468541740026,-0.00020620766689027846,0.009416059886214495,0.000035076656892494576,-0.00002324832190232861,0.004656631475399723,0.00033172673016518235,-0.0008909707772837303,-0.000033081233909472396,0.0015137041903316697,-0.000017662631507867766,-0.0005538142491223982,0.00012358809189973416,0.0015698974374513401
1075.,1100.,0.0009696796662455446,0.030690971257634796,5.5840632348659555e-6,2.1407573711208127e-6,0.1157696913381657,-0.008253407296369539,-0.00013672489885293914,0.001346162099360819,-0.00011394180605636585,0.007743474024938514,-0.00002515845062605417,0.007304253322204968,0.00006026851020569066,0.0005417184678404848,0.004831343445559206,-1.8994196850010824e-6,0.0009132017244777674,0.00012681722715091523,-0.0004329304431242844,0.00004657263783838114,0.00007715451604762262,0.00021522161540504044,0.001298670513619204
1100.,1125.,0.0007648824528674692,0.0269301760688159,6.928486272503445e-6,0.00012195541755666473,0.10826463698967768,-0.006458564536115565,-0.0001016948059270433,0.0010136905506807517,0.00048125582027049843,0.005745650376180514,-0.00016605241056713286,0.00782802971024306,0.00006904928685908883,0.00013357848100327316,0.0037052843319873756,0.00007596228146415995,-0.00024857962671905357,0.000060130393777695146,0.0008704452862444948,0.000016687248449731472,-0.00035755982474413434,0.00011462185092348779,0.0007664198330356447
1125.,1150.,0.0006506846072824293,0.024056356985771476,7.630226910256496e-6,0.00007721027922226853,0.10326980545973351,-0.005847993183999842,-0.00009901835271865743,0.0009182461581594958,0.00042678166314540794,0.00383485191364556,0.0002985235683580979,0.007450901012534502,-0.00004463431678862022,0.00005804134452427344,0.003965280765833389,-0.00009682594182322959,0.0001268183629412753,0.000021916493465711434,-0.0002325402576198213,0.0000645004866952275,0.0004253987884314761,-0.00010859777726904109,0.0008018425052850641
1150.,1175.,0.0005787169983342236,0.02138606551367987,-4.496720968728328e-7,0.00011506537649648515,0.0970853570918347,-0.004730267166424038,-0.000050789532677280626,0.0006475034766619678,0.0008880507428115175,0.0018496875642282657,-0.000519349005727022,0.007114822712360344,0.00008441695447016795,-0.000038068464704813566,0.0037834839930648745,0.0002541203945579789,-0.000676626297898378,0.00010498812554433269,-0.0016044021473599556,-0.000020955189053793635,-0.000015778695696119105,0.0002453358658810375,0.0009720124868918079
1175.,1200.,0.0005171957500928125,0.019437370026562133,8.33058246618093e-6,0.0000748299581505553,0.09141754640940881,-0.004468589767352742,-0.00009452488912609409,0.0006636090754003761,0.00011394911052392174,0.0013774114374290696,-0.00009995410522499858,0.005865434772957834,0.00006205697425765922,-0.0001268405339354817,0.003086431834636408,0.00029697002395004087,-0.0005832899125757805,-0.0001600796835036242,0.0004433323640442039,-0.00003251790829211761,-0.000352638350937956,0.000013096097940992294,0.0016361612841965818
1200.,1225.,0.0004235962288024043,0.017058308332609767,5.379430311925883e-6,-0.00011572104661447873,0.08671270700713035,-0.0036618498053329696,-0.00006687373503242511,0.0005595332719302417,-0.0008269805232164768,-0.0006831510665700176,0.00016516520199440473,0.006525617906383007,5.717262660576094e-6,-0.00004545831284900557,0.0026048129725479044,-0.00013028832738486983,0.000260843170304415,0.00002722755986483052,0.00008803992362076174,0.00005390710411701487,-0.000225189953218611,0.00011729426183683721,0.0005796184958289058
1225.,1250.,0.0003717449587253411,0.015015937351428196,4.609518717147203e-6,0.00007736105946778055,0.08180715987773755,-0.0030875217996690573,-0.00005170167643072037,0.00038446342161678476,0.00028361408866878153,-0.002538209589993229,0.0006548666188386211,0.005382910694884032,-0.00009100676463015878,-0.00027408510513268406,0.0021906909910207545,-0.0003851477795419785,0.0001866655255056351,0.000045632107511813525,0.000957633988164102,0.00010352647336571917,0.0003008470849955072,-0.00027533027231090235,0.000813794606609126
1250.,1275.,0.0003569047866303872,0.013597532316950165,4.088056707133658e-6,-0.000050589306244972374,0.07735081706582346,-0.0029153352595984797,-0.000056142827789386176,0.00040368963290974847,-0.0003003312272930696,-0.002466414749615479,0.00028632857397754944,0.004562533261450404,-0.000042522137003163484,0.00015224563871413328,0.0021705445448488075,0.00005835729743332259,-0.00022578049597849292,-0.000089458274842018,0.00014378828629805254,0.000012361103189447807,-0.00006357691302382982,-0.00003830745957107274,0.0007121891675338529
1275.,1300.,0.0003003946379757921,0.012782056960187664,6.140389940320322e-6,-0.00012095419936155414,0.07184693871019336,-0.0028028515927919794,-0.000048932094709516215,0.00045412660242626784,-0.00005542394091544903,-0.002789007230886687,0.0006848523729732775,0.00396626021713179,-0.00011564768735391364,0.0001595821070221368,0.0018607892572799444,-0.0002459916385472332,-0.000020676667382667877,-0.000028568839078652274,0.0011891524094662063,0.00007016743822458201,-0.00004418332980491509,-0.00013033402263203144,0.0007750789832980725
1300.,1325.,0.0002604336245369858,0.010771278389021264,5.744707533256337e-6,-0.00007138289674200879,0.06905493039921341,-0.0021041263267482942,-0.00005202581982291782,0.00024810439056386247,-0.0001438604126600353,-0.0033036627817155926,-0.00015267457130319797,0.00389194911571001,0.00002869366848107279,0.00020713864628919826,0.0017232341779342833,0.000029220398186120623,-0.00011375199814398827,0.00004310404073302583,-0.00011324481826765589,0.000011173847758191956,0.00022110295815142345,0.0001883705267600473,0.0002357174761807121
1325.,1350.,0.00021577959281539842,0.01001615595681336,1.4047090211158865e-6,-0.00006524535848878547,0.06480669763816709,-0.0018360198520890989,-0.000023313667298942362,0.00027844193492227034,-0.00032156857255915254,-0.0030310774777833403,0.0003670352183253921,0.0038273807972497523,-0.00006309300088899112,-0.000033487221064999734,0.002073657054832862,-0.00013142682387232146,-0.00009074997352503227,-5.21179524470243e-6,-0.0008937218820913119,0.00004472851395593571,0.0003061610793987037,-0.00005686565713208725,0.00020584034347068266
1350.,1375.,0.00020716343779653452,0.009142710443985097,1.1356230558980718e-6,0.00011970883663169536,0.06082807533299679,-0.0016624700002686999,-0.00002553830590946795,0.00020438724086235894,0.0005053955401016179,-0.003330215428621467,-0.00014268149630736247,0.0036518921933674123,0.000018968322396170428,-0.00017503525771409443,0.0017533105278921086,0.00012669672366326666,-0.00022991178337512428,4.308051769544184e-6,-0.0003717616558467808,-8.98005536032881e-6,-0.00018841210247208412,-0.00002399433561842168,0.0004467546012242102
1375.,1400.,0.0001802755585152215,0.008061777494578837,2.696291342757455e-6,0.00009051826615895705,0.057464108279805005,-0.001362055681188526,-0.00002583785471336901,0.00013963402375571725,0.00030870535590367425,-0.003483734584151674,-0.0002663630870592137,0.0032403811380278193,0.00003802812549219537,-0.0001333466501331019,0.0017551184921371357,0.00025985646195505243,-0.0007509455103328267,-0.00006309503835191137,-0.00021104181600702454,-0.000041119058892713796,-0.0001336177298592898,0.000036925919762842985,0.0010617832275373767


==> anc/NLO_Ai_13TeV-muR1-muF1.csv <==
"A1",2.209132934082892
"A2",11.275420282707483
"A3",0.33415187741971997
"A4",0.3520462602421804
"A5",12.63121402105366
"A6",-9.196545697292777
"A7",-1.5432704426658013
"A8",3.263472263894767
"A9",2.8107218263040736
"A10",16.13890313094627
"A11",-1.2627511037698613
"A12",-5.817676460489888
"A13",0.6485454750526359
"A14",2.812745327986815
"A15",3.181346359980644
"A16",-0.007535656797893421
"A17",0.02293267512075879
"A18",0.017134163646753298
"A19",0.022874194815063476
"A20",-0.027875706249320332
"A21",0.07879610142347611
"A22",0.014966004623942923
"A23",0.11710621074321347


==> anc/NLO_Ai_13TeV-muR1-muF1_mHH.csv <==
250.,275.,0.09169928605983563,0.3268359775000854,0.058373536336016926,0.08561756595355982,0.4720379626096381,-0.3442690035850434,-0.1459320171505385,0.2767683125717638,0.33084580532131785,0.7918896736758998,-0.17513221690893185,-0.41199861366571366,0.14106302189962064,0.3332554772373515,0.40225113608407836,0.00025611870882410873,0.0037076952233228598,0.0020878020821088845,0.01270721727815288,-0.0022678482425103185,-0.0026959297236773135,0.0024356589781107585,-0.0058208084930255624
275.,300.,0.14498345245862398,0.5266176612420376,0.06396741467605625,0.08683371234762281,0.7371891466570833,-0.5477200610010698,-0.1912373894432116,0.3655121364462932,0.4330209580542389,1.2206519672302631,-0.22262953042185482,-0.6159264640848168,0.14865529102084177,0.422211180526377,0.5038879813453462,-0.0015909737377654606,-0.008890033943588387,0.004430454436135788,-0.03844166707211234,-0.0028151292995787064,0.012065723463478189,0.003842072608405469,-0.006648222386540908
300.,325.,0.1754017439859011,0.6409762005915233,0.052334391160889414,0.06219957043181341,0.7537162861084917,-0.6690357346045918,-0.19035271965493106,0.3655072636555948,0.391660757199096,1.3950179639131044,-0.20023876717367287,-0.7303145735493467,0.11307778373666791,0.4003151061197818,0.44021516631991947,-0.0018370083178471629,0.011275967758068413,0.001616883387420485,0.018466313159570737,-0.0032141612937406465,0.008016579097723235,0.0003468081338353237,0.006711915896864427
325.,350.,0.21992119954567968,0.7762750462882587,0.043956833492527145,0.0436903853792073,0.7934192858480478,-0.8220585770800013,-0.19543186371468893,0.36896051949024,0.3664766305816015,1.553225281922769,-0.19629730853884236,-0.8000719731266438,0.08800755051441186,0.36643175464717115,0.36876153128980366,0.0004904503949690497,0.0022356200650796533,0.002836811843654586,-0.0037018911539457066,-0.004020846515295079,0.002913451073376543,0.00394177016664993,-0.03544303077032285
350.,375.,0.30179326599921164,0.9807547035641523,0.04029940506912482,0.030415385786237033,0.7502167561597344,-1.0798414986342957,-0.21866456550621174,0.39718449263785416,0.34726802273071766,1.6782866912152499,-0.18734471446420212,-0.9072481268764281,0.07028809673098091,0.34146249904984355,0.29947725163687045,-0.0008931418648618476,-0.0050649819790904655,0.002566340392865824,-0.02311176775411416,-0.004264960737667786,0.027169651157208183,0.003124031232126725,0.03518201315921613
375.,400.,0.300563597377058,1.0507391800933723,0.03211104617782739,0.021130364760847103,0.6630909440182459,-1.1011969973593774,-0.19282116947619216,0.3668325029087232,0.2788551451365138,1.652425296858677,-0.13897925843326417,-0.8375981683237261,0.049714447774888926,0.28887441927428914,0.23648551796476636,-0.0011735745160219304,0.006190477410657637,0.0001537933713120673,0.04464036747725032,-0.0038812185392583885,-0.025109038231567248,-0.0010597206382893362,0.019712453755444777
400.,425.,0.2582535010273348,1.0143334906856722,0.02344935832435488,0.015359355067494593,0.6405602633549643,-0.9931519389550602,-0.15086312915882677,0.30831295451731944,0.22792720606767133,1.5054555113566401,-0.09891120224925,-0.6737957176856181,0.03481756130467746,0.22983904399218025,0.1989397249652034,-0.00040913800311001135,0.0020895205020125033,-0.00037635985131756066,0.007894246539720432,-0.003321653455882565,0.011746899410552727,-0.0007878543293372475,0.027644661826079976
425.,450.,0.20927446371561284,0.9303996157546475,0.01665589099162856,0.010842721641719576,0.5885525800913546,-0.8469353309129518,-0.11309004676175463,0.24909839997101052,0.16911159835448708,1.324646172754965,-0.06603654775311463,-0.5166800640640395,0.023513583710806404,0.17686384570681976,0.16000958134581666,-0.0014860372285022388,0.015898063290640647,0.0009938031642000849,0.026846391231661406,-0.0023137820298012083,0.0037434842717893393,-0.00004499225997780567,0.011203323305949914
450.,475.,0.16451344513708246,0.8311830785038337,0.01166000858858008,0.008590035045194424,0.6015434597346562,-0.7008320983714419,-0.08294792215560058,0.19679460996052908,0.14403629703633333,1.1603350826564705,-0.04823479037867663,-0.3750867575298828,0.016353894772143978,0.1369969063214069,0.14608390378396724,0.00047157356924258637,-0.004110117010811056,0.0013014659505027552,-0.02492377305016175,-0.002054201592547858,0.012349292859544034,0.0013698229012883267,-0.021919383679520232
475.,500.,0.12819637951599797,0.7306586386577528,0.008144161892228805,0.006077185740551348,0.5539770209670954,-0.5736769105071615,-0.06055577072973164,0.15430726972849898,0.1093336631804032,0.9859002858465973,-0.03191653276981055,-0.276579227047,0.011457717297979172,0.1049156086404497,0.11565409244882965,-0.00012710599447170003,-0.0048063152414039075,0.0014635714148309206,-0.016292974487500656,-0.0014195740225368641,0.006678967867127842,0.00180076406506787,-0.0026441105102679393
500.,525.,0.09966824381541627,0.6345937309522474,0.005781296239760805,0.003957240763782276,0.4955257389733536,-0.46154696522122435,-0.04466574718820989,0.12015198344927223,0.0797301583636579,0.8340161693987168,-0.019241447923206968,-0.1924359938034752,0.0077234343504068775,0.07802213977601452,0.08807169371467133,-0.004298280794401355,-0.0038960456589284074,0.0029234371921483446,0.004585122592129379,-0.0001589807941242773,-0.020679241790060768,0.0016166583692255028,0.007443938729855202
525.,550.,0.07660816025931386,0.5427350749089342,0.004028436399606294,0.004067234526145024,0.45271416879691784,-0.3791717509617314,-0.032357008292993435,0.09351811169068977,0.06069267988999212,0.6642553584184953,-0.010170972153069915,-0.14630520197758443,0.0048291388027053095,0.0594424586573597,0.07830892775074524,0.0030783264890707628,0.002175592384998508,-0.0023035886206618375,-0.0012091754718794438,-0.0013840499418911222,0.031845004410387186,-0.001634983198301981,0.028423571628041305
550.,575.,0.059518109296075,0.47271733451171205,0.0029022009432206836,0.00230989037628444,0.43756647621780786,-0.3054800109458829,-0.023968899845270137,0.07370676419939479,0.047265095149733836,0.5816261041459814,-0.01009397770042633,-0.09093815378329297,0.0038226622139766646,0.045288322560687384,0.0689326930541602,0.0008870257574213559,-0.002970542683987378,0.0007877493869647348,-0.012216523190803043,-0.0006804976046260823,0.007598179398141368,0.001862843084284994,-0.002917321809883707
575.,600.,0.045869794474576245,0.4064674869783311,0.0020575970159701605,0.0022569888420558588,0.401707766693907,-0.2481293639044877,-0.01757111825996222,0.058111951157142815,0.03543856285904751,0.47854874673984027,-0.006429806963496861,-0.06357260155277933,0.0027845543655955615,0.03511621553981982,0.05892548219680878,0.0007588163879386947,0.002203838487273697,0.00014629685880145182,-0.0037579084264211925,-0.0004386921837607376,0.0059088275831966535,0.0007357524263882012,0.001833863277769135
600.,625.,0.036094017027343925,0.3483815545673072,0.0015170396990041516,0.0013940570749352023,0.37588510429710664,-0.19616985113552882,-0.013292619243579044,0.044976598117683494,0.027114215398934643,0.409847311115063,-0.002872498635456092,-0.028187733905498513,0.0017865711887360737,0.02414981693957309,0.04761827956142965,-0.0023137287571514432,-0.004239809995731631,0.0017611275625127258,-0.006444571844717399,0.00024205065445924393,-0.014442028582527989,0.0008522932734821357,-0.014469477354313138
625.,650.,0.027525662145448136,0.29878773269710224,0.001029749970654232,0.0013272970525275627,0.32817335708424583,-0.163487665304492,-0.009400906406757453,0.036058793295992576,0.01621374766113559,0.325209112475183,-0.0009395391700463007,-0.02566678041865763,0.0010474372990888756,0.01993422804363458,0.042002216291666304,0.0009378218011186344,0.004917607442998105,-0.0004096855387469345,0.007931157965986863,-0.0003107592439784549,0.004318555284018372,-0.00008142549703724498,0.00853803426512575
650.,675.,0.0219433559177877,0.26099756425359855,0.0008018051303005461,0.0011447777191200997,0.301950973293929,-0.13054076520633534,-0.007339019274846514,0.028522984030667185,0.0111867197786327,0.28700414738317254,0.0017070558070239788,-0.007364202897025995,0.00043545969909408825,0.013150892390090771,0.03432758879917771,-0.0014926715510799775,0.00016077944801113278,0.0003533900348897971,0.018839043985825733,0.00026910927796234527,-0.024923470329774173,-0.0009139004215443483,-0.012353458427281049
675.,700.,0.0171634166486534,0.22325019928218995,0.0005896006936321392,0.0004176796465154322,0.2899494607110888,-0.1124575930095247,-0.0055460485534336605,0.023390798400133007,0.010269366173198648,0.21978598075376882,0.0024115319735649784,-0.007541226366271651,0.00015883236370316115,0.012919224443453808,0.029774150767659883,-0.0001855393787170456,0.006015933571780388,-0.0006158445867695896,0.007093175280898354,0.00004690154545080021,0.0182257308600005,-0.0007250348671676122,0.012541398286903248
700.,725.,0.013865552709103815,0.18735835979638932,0.00044793412765149624,0.00022519516303345726,0.2575029374345364,-0.08985971262019604,-0.00424692278378261,0.01806204417145067,0.004400206143677078,0.16200519454142426,0.0023382112460863503,-0.008988161841431018,0.00008818871152418883,0.010441808567613292,0.021767438462493748,0.0016750507267570163,0.00668275391452981,-0.0016370466661463083,0.01065688977431071,-0.00033371479677661987,0.016249852069849125,-0.0007394737231143508,0.043224024264255256
725.,750.,0.011180633192352346,0.16672019350248934,0.00031763058357475266,0.0006016945814746348,0.25978613501029796,-0.07250415119244759,-0.003280902604114519,0.01479425524823959,0.009451230536295641,0.16049417128733431,-0.0007945064457701852,0.013751581233432942,0.0005931399500354811,0.006294782557167888,0.022788892406032504,-0.0011194684486564757,-0.0031017161920728776,0.0010765040359671037,-0.005364365921342918,0.0002683473018307811,-0.003990876969405753,0.0007607430978481212,-0.004687935949458041
750.,775.,0.00899537762672953,0.14206389155898874,0.00028493066910808873,-0.00007035918189708571,0.2424035578206941,-0.05924255589608522,-0.002700304356381822,0.011729038958947691,0.0055571443775862235,0.12850990211236807,0.0019496221079782204,0.012328645331180874,-0.00005978841723262064,0.005793022075304684,0.02045491832440009,-0.001103273530076012,-0.002393273648016726,0.0002292411322896584,-0.007778775028679324,0.0002542268958282675,0.0004175936038014965,-0.00013305916327115123,-0.0006297485328027932
775.,800.,0.007218205892146488,0.12304497634016358,0.00018787914384884422,0.0009038409759000115,0.21608550876057864,-0.05211645382171946,-0.0019484481626107148,0.009750484426449206,0.003747768071539002,0.10100988740514609,-0.0009527848923281324,0.009076082773701468,0.0003735074576190972,0.004296178782817332,0.016611994656395228,0.0031063552084913872,0.0036020938507468196,-0.0014326718357028161,0.005489653452467016,-0.0005816593797920338,0.009175915352015267,-0.0002155655344253294,-0.00486229955087581
800.,825.,0.0059382238621703744,0.10899601443165165,0.00015469944892662762,0.0005170789755289161,0.21828880558369304,-0.041163323984128856,-0.0015999761552770349,0.00783694071573684,0.007541527756884179,0.09635073444587994,-0.002482894364565021,0.016975611783957983,0.0005204790331191812,0.003298108633849313,0.018978730639266292,0.0003741283260845939,-0.006075757125744132,0.0008194749521553946,-0.01310775222412319,-0.00002344608347812492,-0.0031326708921999707,0.0011923130634869802,-0.007185466187083227
825.,850.,0.004747913029937011,0.09306890133799535,0.00011622944353600393,0.0006100627626058654,0.16805617905594758,-0.03515851881080603,-0.0012160824049011346,0.006452724880926198,-0.0015685460455514113,0.06338752545428085,0.0026824776452862493,0.007897570332025367,-0.0000936541223677068,0.0011475423791471918,0.007116846605713312,0.00044310849076247634,0.0037864129587870804,-0.0012596025777598576,0.02242339200927627,-0.000027711199299512426,-0.0017026094786474243,-0.0015539146638542001,0.015133408180534292
850.,875.,0.004152030537026799,0.08217439944257447,0.0001261159105319629,-0.00029916240602853323,0.18083253799687068,-0.0286987329513626,-0.001143253717142478,0.005474764358777032,0.00009959363111726982,0.06391016443978238,0.0019657946134671637,0.011180125031323682,-0.0002618788448650174,0.002421241740926884,0.014856572996800259,-0.0014627170981646909,-0.0002781133510979436,0.0005129769040502958,-0.006549165481201282,0.00034914321856342176,-0.0033465849654437827,-0.00009737480946067398,0.002304159047232835
875.,900.,0.003195938461659233,0.07162852166292681,0.000044392805474034853,0.0004391027562277653,0.15888098375543197,-0.025068359296715168,-0.0006700766194316255,0.00438108863600605,0.003431896865695587,0.04128022691096002,0.00034257515175150504,0.00885162617756563,0.0002248061369674427,0.0014994837890971707,0.006233488229389185,0.000072891975623341,-0.0006426869607857305,-0.00020463767202707803,0.006662707940578458,0.000047610193869135385,0.0029273188394516804,-0.000208118679711666,0.018872289406110104
900.,925.,0.002922555439444281,0.06376685620148126,0.00006634100114288499,-0.00003096471394665931,0.17558780671416177,-0.02091447934506442,-0.000740918591599722,0.0036441700208240907,0.0047480719384221425,0.04695486028814911,-0.0011996092257698147,0.014682570320696994,0.00019037037745589999,0.002213245284574549,0.013583848182034824,-0.0003529430056971566,-0.0027139541696225397,0.0008094607394975786,-0.017314518170871797,0.00012330877307684297,0.00394501488715458,0.0009602430790526767,-0.011346249253238948
925.,950.,0.0021518385169838066,0.05544739454317482,0.00003867607828389128,0.0003037841043212238,0.15025097870324805,-0.014401588707664933,-0.00044096683700365664,0.0025057505285539933,0.002669106980535958,0.036537562054137517,-0.0012752991680377538,0.018626715155446213,0.00039369675655593267,-0.0003363315088021996,0.006051201952390332,-0.000958239712851073,-0.003630918163397974,0.0010742104355200021,-0.002516459146607431,0.0002464485773242915,-0.012038450611861873,0.0007971653323713487,-0.007285147135610545
950.,975.,0.0019250359770307344,0.0486959065171515,0.00004065228538996824,0.00007828276036419876,0.13946756314009304,-0.01589725276823601,-0.0004206975692715503,0.002787354156078708,-0.0005470105451718588,0.027143208143167574,-0.0009426593673574167,0.009502432311650261,0.00010099372230857307,0.0010610926166318355,0.00947297260626814,0.0011443026755378512,0.003004570853680486,-0.00021891474724631304,6.700073968759644e-6,-0.00017719690002747417,0.004553328275788575,0.0004571845376010266,-0.003441609153690992
975.,1000.,0.0016132984761171218,0.042031171314482994,0.000027794853551994074,0.0001308481262461664,0.13413351669894333,-0.012264296936916434,-0.000318500086626388,0.0020539145527302305,0.0021269416727262838,0.01900495634703065,0.0001757492278919435,0.010286098032217257,-1.7632849326321042e-6,0.0006008602013834548,0.007746310762281118,0.00013628816667532454,-0.002226694466553451,-0.00002859472577059577,-0.006868162986676553,2.2486686032738444e-6,0.0024583629605518546,-0.000011213288105735894,0.002858718195196556
1000.,1025.,0.0012712284233891197,0.03828543411892786,0.00002025048825914551,-0.000052611827895562105,0.12278948725356911,-0.01025269321537663,-0.00024071082413874934,0.0017047636774988792,0.0003557798403707507,0.01922348721754232,0.0007124875621007749,0.01000164816909255,-0.00010219888206058416,0.0001925903519222426,0.006678069618111194,-0.0005570809402432638,-0.0014026333249300992,0.00017966132238925387,-0.0012112835590559778,0.00016071106338400525,-0.003345729531433507,-0.00006331285621259427,-0.0006457775886835971
1025.,1050.,0.0011175728161891515,0.033501051931904016,8.258562725560522e-6,-0.0000533978066651722,0.10560436795330001,-0.01004624406883088,-0.00015512811554088918,0.001566762851744075,-0.0013268290580985345,0.009290660216035914,0.000891018615407202,0.0042690336944965195,-0.0001427798868810005,0.0005720998632024687,0.0030063306974727902,0.00020317093115807997,0.0028013255422083905,-0.0002860584626851923,0.008611598207569937,3.011069497843136e-6,0.0015563171867056193,-0.0002174572016609402,0.010820911687353043
1050.,1075.,0.000940568320665152,0.030031400387359762,9.26721028910969e-6,-0.00027022358024798653,0.1025821302966988,-0.007752197588380774,-0.00014873867732646262,0.0013198882099610166,-0.001713784512026409,0.007672519099390681,0.0010218300920847637,0.007345980477049576,5.329091638431481e-6,0.00009712147878253998,0.0008486170050947212,-0.0014362072239598438,0.0024238718892841088,0.0005307232984652419,0.006679269695756604,0.00033865846849864134,-0.005731729086493018,0.00014368230555646637,0.0031607772054557674
1075.,1100.,0.0008278307595209543,0.026794536166609078,3.006043302090551e-6,0.0001383400886747127,0.10353108080505807,-0.005618071563386689,-0.00010244604048071221,0.0009972717965433392,0.0005028725863996807,0.012849325802722465,-0.001189441699101661,0.010879449760531441,0.0002366956036547117,-0.00025602570996459043,0.004620806693190611,-0.00024429599677112707,-0.0008849019381318765,0.0006237944918297143,-0.0019472440816046279,0.00008188912250501464,-0.006482316165896203,0.0006646125225457176,-0.008295856109293082
1100.,1125.,0.0007020114015736745,0.022035796334111603,0.00001709272635161742,0.00009279004734786048,0.09153224510454779,-0.006336009940563602,-0.0001473933483991427,0.0008677839764556885,0.000639004733050852,-0.001876997132284524,0.0009530017178084831,0.004905446103164659,-0.00016404205090810595,0.000289660535624932,0.003949625640978326,0.0000708989374068764,0.0009839892419254508,-0.00031354590767269095,-0.0018110595901251198,0.000013176376889241396,0.008000313201259745,-0.0004776891912442054,0.008912297495123329
1125.,1150.,0.0005905188891910079,0.02084089563235408,1.892502220327716e-6,0.000030912672578198205,0.08481126431656473,-0.0050781134053885435,-0.00007156128159542452,0.0007537987388719445,-0.000403159243823988,0.003055056778064224,0.000243203610807946,0.006463494396157745,-1.6998636085598116e-6,-0.0002019606374513559,0.0024132956372090314,-0.0002717153566267304,0.0009352574658228454,0.00016700245378521356,0.0029718356254191105,0.0000892715227120924,-0.0011815870060510798,7.384936813054696e-6,-0.0003621624321594498
1150.,1175.,0.0004891240120012283,0.019302543936834837,4.257850110721451e-6,0.00015970026095203023,0.09459452544570782,-0.0036811528859937866,-0.0000685961383189953,0.0005993308214790448,0.0025840981682247357,0.007872480126890706,-0.0016695939552338192,0.008797069133140394,0.00024214513961976858,0.0001430800285323841,0.0056753513130667985,0.0004848564891590487,-0.003599729904164816,0.0003306517222775348,-0.009159623109826459,-0.00007290260986770468,-0.0029462048204122104,0.0007033306940115041,-0.009593124932988643
1175.,1200.,0.0004607568138376707,0.015981062702360434,8.895791723421444e-6,-0.00012430479729007388,0.0698451384534785,-0.004017208604308806,-0.00009117529097051565,0.0005855868227888461,-0.0019963290199199154,-0.005336709151251575,0.0014886146258786127,0.003011051603140922,-0.00015974296680349616,-0.00014537191330323015,0.000395057961387242,-0.0003474350127328986,0.0014816158231284377,-0.00032188293209978034,0.006205548397089965,0.00009399719262720183,-0.00009302887556299936,-0.0005055068088485268,0.011024032895225591
1200.,1225.,0.0003640644558616921,0.014353136109906694,3.5059584203698437e-6,0.000057151888465497674,0.07762568165605044,-0.0028031168786289314,-0.00004930321957727729,0.0003842858894046117,0.0006855381067863861,0.00040507576289928175,0.00026390909757683593,0.005904532485271372,-0.000047184658270337234,-0.00015589363705709552,0.003333272294107286,-0.00047723031004144953,-0.0004149443125793875,0.0002620388780184954,-0.002822735891079859,0.0001224362978903166,-0.00025117717522912906,-0.00005375438971609723,-0.0013356994246244518
1225.,1250.,0.000341830402015053,0.012706077090339933,5.1768087556374285e-6,-0.00014654295304051063,0.06828117627092517,-0.0035006572465911424,-0.00005664997864635313,0.000437584454585972,-0.0008338060226232232,-0.004724019814112389,0.0008379391696867256,0.003169734508761883,-0.00011221390391637065,0.000285759185173332,0.0009276511190705281,-0.00006697470373353476,0.0015451201296249855,-0.00023691278892992295,0.0021369882561542626,0.00003489313388256847,0.004180122887661902,-0.0002052936265354839,0.0037415387684401895
1250.,1275.,0.0002992826524682306,0.012067772827000015,4.780852416706595e-6,-0.0003214095885528685,0.06356906744141075,-0.001954796800645253,-0.00004766382238222802,0.0003497012110680747,-0.0010619526296938317,-0.0013193969038280036,0.0009328347427139888,0.003924399656519908,-0.0000895920984868592,0.00019172516680487513,-0.0003414575109139303,-0.0011291197033445545,0.0007047484439016245,0.00038672147554814684,0.0049100464288965705,0.0002470834890196307,-0.005133855353020458,0.00007399119371233674,0.001285178809884638
1275.,1300.,0.0002540572806719566,0.010283242921668307,3.7501998927859133e-6,0.00003940961162479567,0.05572727686363407,-0.0026884026814607467,-0.000040758133945371056,0.00036093505671018353,-0.0015832150073794616,-0.004875798363863691,0.00019052137310670387,0.0018621601072831776,-9.181257835043594e-6,-0.00005044794216725312,0.0004343054262324049,0.0006632639254507099,0.001105957120390262,-0.0004904754569786961,0.006548272717050947,-0.00011702976981376146,-0.0001804641730001447,-0.00018425945836191744,0.002443292096688616
1300.,1325.,0.00019922112745002853,0.009049285440803616,3.0939072762784403e-6,-0.000040234609459439074,0.052612438165922766,-0.0024753955837488444,-0.00002923956614648123,0.00030189459010978236,-0.001260143107966702,-0.006899076439980349,0.0015261668391108848,0.001277073739963926,-0.00023538855702669433,-0.0001556133204678179,0.0015342877032760733,-0.0002538311083300294,0.001741130320481981,-0.00034128674979069627,0.0021879642608683605,0.00006766639838613602,0.0044490851204566995,-0.0006459687359728086,0.007256338092296756
1325.,1350.,0.00020311891867121954,0.008469571342026439,1.8579009350629641e-6,0.00005754565797248645,0.04990047943068182,-0.0014894797788549247,-0.000028238617332507074,0.00019027076305215445,-0.0002561720124631516,-0.0045876660752021325,0.0007178198049457601,0.0025896910499056056,-0.00006192756759910966,-0.0003692207256580232,0.00024678269478424454,-0.000595752306383236,0.000031257060553926215,0.00011676801090726504,0.002622173451379407,0.00013438220910916808,-0.002456240935308333,-0.00029034486603485586,0.005213783887486667
1350.,1375.,0.00017988250645877184,0.00745713672431955,2.3228963794951034e-6,0.00003493836657830204,0.05707846310415916,-0.0018419240031738572,-0.000025606976717216422,0.00016827019396207016,0.0013611196166073518,-0.003263923890254015,-0.0008705990326796952,0.003052179360463236,0.00007991063830115436,0.0004381115090307564,0.002487910472612467,0.0007565699547682492,-0.0008620258538296364,-0.00011305466150885887,-0.00440325058898672,-0.00014099705018035086,0.0042675524651192105,0.00032402584231846544,-0.0012666681583432618
1375.,1400.,0.0001426087590892825,0.006651441322623813,1.6690213629992295e-6,-7.899190669426589e-6,0.052643751629059134,-0.0012070642447023605,-0.000018984418240432335,0.0001500461477545715,0.0002107038875401674,-0.0014924293286989318,-0.0003078374601998392,0.00383913911764611,0.000033968076638319515,-0.00003044228425757366,0.0020594833412382408,0.00021929074636850072,-0.0003038327563741341,-0.00002181263710447293,-0.00267834459680897,-0.00003329811858755822,0.001962386944130287,0.00014576096872070325,-0.003109382570197508


==> anc/README <==
# README

## Context
The conventions for the .csv data files are explained in Appendix A.1 of the paper.
The quantities $\tilde{A}_i$ are the coefficients of each coupling combination appearing
in the differential cross section for the distribution of the Higgs pair invariant mass,
m_HH. Therefore, they allow assembling the cross section for arbitrary coupling values,
at NLO for centre-of-mass energies of 13 TeV and 13.6 TeV.

## Data Format
The numbers are:
  - mhh (lower bin edge), mhh (upper bin edge), $\tilde{A}_1, \ldots, \tilde{A}_{23}$.

Each line gives the numbers for one bin in $\mhh$, with a bin size of 25\,GeV, in the range
250 GeV to 1.4 TeV. The $\tilde{A}_i$ are not normalized by the SM values, i.e. they are
defined according to the convention in Eqs. (A.1) of the paper, and they include the bin width.

## Usage
How to use the .csv data files to assemble the NLO cross section as a function of the 5
couplings is shown in `mHH_plots.m` (Mathematica module script).

## Comment
The ancillary files have been replaced in the arXiv v4 of the paper, see erratum in
the published version, and in Appendix B of the arXiv version.

==> anc/mHH_plots.m <==
(* ::Package:: *)

NLOCoeffs = Import["NLO_Ai_13.6TeV-muR1-muF1_mHH.csv", "Data"];

nbins=Length[NLOCoeffs];
ncoeffs=Length[NLOCoeffs[[1]]]-2;
mhh=Table[(NLOCoeffs[[j]][[1]]+NLOCoeffs[[j]][[2]])/2, {j, 1, nbins}];
Do[
   A[i]=Table[NLOCoeffs[[j]][[i+2]], {j, 1, nbins}];,
{i, 1, ncoeffs}
];

(* Note: the differential Ai coefficients, Subscript[Overscript[A, ~], i], are not normalised by the SM NLO cross section *)
sigma[ct_, c3_, ctt_, cg_, cgg_, bin_]:=
   A[1][[bin]]*ct^4 + A[2][[bin]]*ctt^2 + A[3][[bin]]*c3^2*ct^2 + A[4][[bin]]*c3^2*cg^2 + A[5][[bin]]*cgg^2 + 
   A[6][[bin]]*ctt*ct^2 + A[7][[bin]]*ct^3*c3 + A[8][[bin]]*ct*c3*ctt + A[9][[bin]]*cg*c3*ctt + 
   A[10][[bin]]*ctt*cgg + A[11][[bin]]*ct^2*cg*c3 + A[12][[bin]]*ct^2*cgg + A[13][[bin]]*ct*c3^2*cg + 
   A[14][[bin]]*ct*c3*cgg + A[15][[bin]]*cg*c3*cgg + A[16][[bin]]*ct^3*cg + A[17][[bin]]*ct*ctt*cg + 
   A[18][[bin]]*ct*c3*cg^2 + A[19][[bin]]*cg*ct*cgg + A[20][[bin]]*ct^2*cg^2 + A[21][[bin]]*ctt*cg^2 + 
   A[22][[bin]]*cg^3*c3 + A[23][[bin]]*cg^2*cgg;

(*Plot. Note the normalisation is already in fb, and includes the bin width*)
ListPlot[Table[{mhh[[bin]],sigma[1, 1, 0, 0, 0, bin]}, {bin, 1, nbins}], Filling -> Axis]

